Rigorous numerics for a singular perturbation problem

Fast-slow systems are notoriously difficult to analyze with rigorous numerics, since the qualitative properties of the solution space change fundamentally when the so-called small parameter $\epsilon$ is varied from 0 to small non-zero values. In this dissertation I develop a computer-assisted rigorous method which can be used in combination with topological tools for proving the existence of period and connecting orbits in the near-zero parameter regime. As an application, I prove the existence of periodic and homoclinic orbits in the FitzHugh-Nagumo system, for $\epsilon \in (0,\epsilon_0]$ with an explicit $\epsilon_0$. This dissertation was prepared under supervision of prof. Piotr Zgliczy\'nski and submitted in partial fulfillment of the requirements for the degree of Doctor of Philosophy, awarded at the Jagiellonian University, Department of Mathematics and Computer Science in June 2016. Some of the results of this dissertation have been previously published in A. Czechowski and P. Zgliczy\'nski. Existence of periodic solutions of the FitzHugh-Nagumo equations for an explicit range of the small parameter. arXiv:1502.02451, SIAM J. Appl. Dyn. Syst., 15(3), 1615-1655 and text overlap may occur. The dissertation also contains some (yet) unpublished results, in particular concerning the existence of homoclinic orbits for explicit ranges of $\epsilon$.

==> repair.sh <==
#!/bin/bash

folder="./"

clear

echo "This script will climb through the $folder tree and repair conflict files"
echo "Press a key to continue..."
read -n 1
echo "------------------------------"

find $folder -type f -print0 | while read -d $'\0' file; do
    newname=$(echo "$file" | sed 's/ (.*conflicted copy.*)//')
    if [ "$file" != "$newname" ]; then
        echo "Found conflict file - $file"

        if test -f $newname
        then
            backupname=$newname.backup
            echo " "
            echo "File with original name already exists, backup as $backupname"
            mv "$newname" "$backupname"
        fi

        echo "moving $file to $newname"
        mv "$file" "$newname"

        echo
    fi
done

